Approaching the Continuum Limit of the Deconfinement Critical Point for $N_\text{f}=2$ Staggered Fermions

Quenched QCD at zero baryonic chemical potential undergoes a first-order deconfinement phase transition at a critical temperature $T_c$, which is related to the spontaneous breaking of the global center symmetry. The center symmetry is broken explicitly by including dynamical quarks, which weaken the first-order phase transition for decreasing quark masses. At a certain critical quark mass, which corresponds to the $Z(2)$-critical point, the first-order phase transition turns into a smooth crossover. We investigate the $Z(2)$-critical quark mass for $N_\text{f}=2$ staggered fermions on $N_\tau=8, 10$ lattices, where larger $N_\tau$ correspond to finer lattices. Monte-Carlo simulations are performed for several quark mass values and aspect ratios in order to extrapolate to the thermodynamic limit. We present final results for $N_\tau=8$ and preliminary results for $N_\tau=10$ for the critical mass, which are obtained from fitting to a kurtosis finite size scaling formula of the absolute value of the Polyakov loop.

==> anc/kurtosis-points-nt10.dat <==
mass       ns        betaC                    Skewness                 errorSkew                Kurtosis                 errorKurtosis            

0.2500      40        6.0370000000e+00         1.911007904221e-03       8.816448033869e-02       1.964379931500e+00       9.486457460366e-02       
0.3000      40        6.0648000000e+00         -3.481212049939e-03      9.564996259550e-02       1.821346582855e+00       9.316022598211e-02       
0.3500      40        6.0836000000e+00         1.360321721537e-03       1.019012838073e-01       1.858718370305e+00       1.013433738079e-01       
0.5500      40        6.131400e+00             -1.984191374712e-03      1.246658081412e-01       1.827539636133e+00       1.212375706119e-01       
0.7500      40        6.1612000000e+00         4.804086411319e-03       9.985668077245e-02       1.869025095674e+00       1.052764122037e-01       


0.2500      50        6.0325000000e+00         -2.235880595217e-03      1.160437580368e-01       1.999185283866e+00       1.385038816187e-01       
0.3000      50        6.0610000000e+00         3.015209764976e-03       1.140479705190e-01       1.847797573657e+00       1.095844554871e-01       
0.3500      50        6.0827000000e+00         -3.317645721452e-03      1.301866329827e-01       1.717447986573e+00       1.160332141432e-01       
0.4500      50        6.1139000000e+00         1.054067287924e-03       1.511984340125e-01       1.749002674017e+00       1.313183747750e-01       
0.5500      50        6.1348000000e+00         6.538074773800e-03       1.481098267263e-01       1.743379628904e+00       1.314322402969e-01       
0.7500      50        6.1602000000e+00         -8.238642894446e-03      1.354634724789e-01       1.731607270181e+00       1.217323476059e-01       


0.2500      60        6.0326000000e+00         -6.140740546605e-03      1.490486446725e-01       2.297769938023e+00       1.954393119302e-01       
0.3000      60        6.0600000000e+00         5.718570798990e-03       1.541618580389e-01       1.887030469538e+00       1.593768456458e-01       
0.3500      60        6.0828000000e+00         4.655014948006e-03       1.489947151081e-01       1.806224000864e+00       1.454855172444e-01       
0.4500      60        6.1127000000e+00         -6.852623465812e-03      1.352893333621e-01       1.643225309710e+00       1.146601826339e-01       
0.5500      60        6.1337000000e+00         4.539740075256e-04       1.435093756670e-01       1.611271107051e+00       1.136496563751e-01       
0.7500      60        6.1610000000e+00         1.052517116019e-02       2.250350180244e-01       1.623442710201e+00       1.799274527627e-01       


0.2500      70        6.0329000000e+00         -8.860144247709e-03      3.078384501596e-01       2.493924923998e+00       4.332588928740e-01       
0.3000      70        6.0607000000e+00         -5.955392544885e-04      2.324623608355e-01       1.947224142702e+00       2.696856928945e-01       
0.3500      70        6.0823000000e+00         -1.960379813025e-02      2.153738956735e-01       1.690009803885e+00       1.863532737245e-01       
0.4500      70        6.1136000000e+00         1.748266350324e-03       3.177549710617e-01       1.602841068865e+00       2.942551716163e-01       
0.5500      70        6.1341000000e+00         -8.102347360990e-03      1.818173176109e-01       1.594956211673e+00       1.643905015399e-01       
0.7500      70        6.1622000000e+00         -1.563384843760e-02      2.452393137686e-01       1.509466508067e+00       1.968364920444e-01       


==> anc/kurtosis-points-nt8.dat <==
mass        ns        betaC          Skewness                 errorSkew                Kurtosis                 errorKurtosis            

 0.3500      32        5.925000       -1.236559681468e-03      1.055893718696e-01       2.011839919846e+00       1.180137020367e-01       
 0.5500      32        5.983900       3.246159631686e-03       6.041821210777e-02       1.857083793747e+00       6.157305193067e-02       
 0.7500      32        6.012900       -3.404478749461e-03      5.187440710050e-02       1.847246220144e+00       5.170964017263e-02       
 0.9500      32        6.028900       -1.855697246450e-04      5.508817707765e-02       1.832102956146e+00       5.511508631404e-02       


 0.3500      40        5.922600       -2.462184627448e-03      9.210085710818e-02       2.130313420209e+00       1.103633751420e-01       
 0.5500      40        5.983700       2.504017630926e-03       1.165982478102e-01       1.776282162304e+00       1.067535194286e-01       
 0.7500      40        6.013900       9.698053714513e-03       8.444273481501e-02       1.644601000008e+00       6.811929819971e-02       
 0.9500      40        6.029700       1.049034584596e-03       1.124109060357e-01       1.675662976781e+00       9.485754562186e-02       
 1.1500      40        6.040200       8.394821181347e-03       7.599438717420e-02       1.715857591535e+00       7.459022441265e-02       


 0.3500      48        5.921500       6.795549187902e-03       9.100564971576e-02       2.348543274750e+00       1.345902600477e-01       
 0.5500      48        5.982900       -2.848793544314e-03      1.333969820212e-01       1.757581191144e+00       1.065048203167e-01       
 0.7500      48        6.013100       7.626445360375e-03       1.373641409644e-01       1.604510446266e+00       9.930628757743e-02       
 0.9500      48        6.031600       1.826755776041e-02       1.345359405157e-01       1.642134039813e+00       1.022491771119e-01       
 1.1500      48        6.040100       -1.904728365127e-03      8.856230372282e-02       1.620023303629e+00       6.480188058879e-02       


 0.3500      56        5.921800       -4.879484481737e-03      8.891256306708e-02       2.554568788043e+00       1.377968197972e-01       
 0.5500      56        5.982100       1.385610537745e-02       9.266080623523e-02       1.792027502014e+00       8.353616672563e-02       
 0.7500      56        6.013200       -1.975473549744e-02      1.954288785194e-01       1.524268874835e+00       1.180316333923e-01       
 0.9500      56        6.030500       -2.430669871881e-02      1.593220443721e-01       1.532968334390e+00       1.085571101172e-01       
 1.1500      56        6.041100       2.351332690848e-03       1.548857923079e-01       1.460864913312e+00       8.895867942122e-02       


 0.7500      64        6.013200       2.140010702248e-02       1.774055013802e-01       1.538582480935e+00       1.164240249761e-01       

